Fusion inequality for quadratic cohomology

Classical simplicial cohomology on a simplicial complex G deals with functions on simplices x in G. Quadratic cohomology deals with functions on pairs of simplices (x,y) in G x G that intersect. If K,U is a closed-open pair in G, we prove here a quadratic version of the linear fusion inequality. Additional to the quadratic cohomology of G there are five additional interaction cohomology groups. Their Betti numbers are computed from functions on pairs (x,y) of simplices that intersect. Define the Betti vector b(X) computed from pairs (x,y) in X x X with x intersected y in X a and b(X,Y) with pairs in X xY with x intersected y in K. We prove the fusion inequality b(G) <= b(K)+b(U)+b(K,U)+b(U,K)+b(U,U) for cohomology groups linking all five possible interaction cases. Counting shows f(G) = f(K)+f(U) + f(K,U)+f(U,K)+f(U,U) for the f-vectors. Super counting gives Euler-Poincare sum_k (-1)^k f_k(X)=\sum_k (-1)^k b_k(X) and sum_k (-1)^k f_k(X,Y)=sum_k (-1)^k b_k(X,Y) for X,Y in {U,K}. As in the linear case, also the proof of the quadratic fusion inequality follows from the fact that the spectra of all the involved Laplacians L(X),L(X,Y) are bounded above by the spectrum of the quadratic Hodge Laplacian L(G) of G.

==> figures/matrix.m <==
Generate[A_]:=If[A=={},{},Sort[Delete[Union[Sort[Flatten[Map[Subsets,A],1]]],1]]];
L=Length; Whitney[s_]:=Generate[FindClique[s,Infinity,All]]; L2[x_]:=L[x[[1]]]+L[x[[2]]];
(* Linear Cohomology  *)
sig[x_]:=Signature[x]; nu[A_]:=If[A=={},0,L[A]-MatrixRank[A]];
F[G_]:=Module[{l=Map[L,G]},If[G=={},{},Table[Sum[If[l[[j]]==k,1,0],{j,L[l]}],{k,Max[l]}]]];
sig[x_,y_]:=If[SubsetQ[x,y]&&(L[x]==L[y]+1),sig[Prepend[y,Complement[x,y][[1]]]]*sig[x],0];
Dirac[G_]:=Module[{f=F[G],b,d,n=L[G]},b=Prepend[Table[Sum[f[[l]],{l,k}],{k,L[f]}],0];
 d=Table[sig[G[[i]],G[[j]]],{i,n},{j,n}]; {d+Transpose[d],b}];
Hodge[G_]:=Module[{Q,b,H},{Q,b}=Dirac[G];H=Q.Q;Table[Table[H[[b[[k]]+i,b[[k]]+j]],
 {i,b[[k+1]]-b[[k]]},{j,b[[k+1]]-b[[k]]}],{k,L[b]-1}]];
Betti[s_]:=Module[{G},If[GraphQ[s],G=Whitney[s],G=s];Map[nu,Hodge[G]]];
Fvector[A_]:=Delete[BinCounts[Map[Length,A]],1];
Euler[A_]:=Sum[(-1)^(Length[A[[k]]]-1),{k,Length[A]}];
(* Quadratic Cohomology  *)
F2[G_]:=Module[{},If[G=={},{},Table[Sum[If[L2[G[[j]]]==k,1,0],{j,L[G]}],{k,Max[Map[L2,G]]}]]];
ev[L_]:=Sort[Eigenvalues[1.0*L]];
WuComplex[A_,B_,opts___]:=Module[{Q={},x,y,u},
 Do[x=A[[k]];y=B[[l]];u=Intersection[x,y];
    If[((opts=="Open" && Not[x==y] && L[u]>0 && Not[MemberQ[A,u]]) ||
       (Not[opts=="Open"] &&                        MemberQ[A,u])),
    Q=Append[Q,{x,y}]],{k,L[A]},{l,L[B]}];Sort[Q,L2[#1]<L2[#2] &]];
Dirac[G_,H_,opts___]:=Module[{n=L[G],Q,m=L[H],b,d1,d2,h,v,w,l,DD}, Q=WuComplex[G,H,opts];
  n2=L[Q];   f2=F2[Q];   b=Prepend[Table[Sum[f2[[l]],{l,k}],{k,L[f2]}],0];
  D1[{x_,y_}]:=Table[{Sort[Delete[x,k]],y},{k,L[x]}];
  D2[{x_,y_}]:=Table[{x,Sort[Delete[y,k]]},{k,L[y]}];
  d1=Table[0,{n2},{n2}]; Do[v=D1[Q[[m]]]; If[L[v]>0,Do[r=Position[Q,v[[k]]];
    If[r!={},d1[[m,r[[1,1]]]]=(-1)^k],{k,L[v]}]],{m,n2}];
  d2=Table[0,{n2},{n2}]; Do[v=D2[Q[[m]]]; If[L[v]>0, Do[r=Position[Q,v[[k]]];
    If[r!={},d2[[m,r[[1,1]]]]=(-1)^(L[Q[[m,1]]]+k)],{k,L[v]}]],{m,n2}];
  d=d1+d2; DD=d+Transpose[d]; {DD,b}]; 
Beltrami[G_,H_,opts___]:=Module[{Q,P,b},{Q,b}=Dirac[G,H,opts];P=Q.Q];
Hodge[G_,H_,opts___]:=Module[{Q,P,b},{Q,b}=Dirac[G,H,opts];P=Q.Q;
 Table[Table[P[[b[[k]]+i,b[[k]]+j]], {i,b[[k+1]]-b[[k]]},{j,b[[k+1]]-b[[k]]}],{k,2,L[b]-1}]];  
Betti[G_,H_,opts___]:=Map[nu,Hodge[G,H,opts]];
Wu[A_,B_,opts___]:=Sum[x=A[[k]];y=B[[l]];u=Intersection[x,y];
  If[(opts=="Open" && Not[x==y] && L[u]>0 && Not[MemberQ[A,u]]) ||
     (Not[opts=="Open"]    &&                    MemberQ[A,u]),
     (-1)^L2[{x,y}],0],{k,L[A]},{l,L[B]}];
Fvector[A_,B_,opts___]:=Module[{a=F2[WuComplex[A,B,opts]]},Table[a[[k]],{k,2,L[a]}]];

DiracPlot[{B_,b_}]:=Module[{S1,S2,S3}, n = Length[B]; 
S1=MatrixPlot[B, FrameTicks -> None, Frame -> False];
S2=Graphics[{Thickness[0.001],Table[Line[{{0,n-b[[k]]},{n,n-b[[k]]}}],{k,Length[b]}]}];     
S3=Graphics[{Thickness[0.001],Table[Line[{{b[[k]], 0}, {b[[k]], n}}], {k,Length[b]}]}];
Show[{S1, S2, S3}]];

s = CompleteGraph[{1,2,1}];  G = Whitney[s]; K = Generate[{{1,4}}]; U=Complement[G,K]; 

B=First[Dirac[G]];  LL=B.B;  b=Last[Dirac[G]]; 
S1=DiracPlot[{B,b}]; 
S2=DiracPlot[{LL,b}] 
Export["linearmatrix.pdf",GraphicsRow[{S1,S2}],"PDF"];

B=First[Dirac[G,G,"Closed"]];  LL=B.B; b=Last[Dirac[G,G,"Closed"]]; 
S1=DiracPlot[{B,b}]; 
S2=DiracPlot[{LL,b}] 
Export["quadraticmatrix.pdf",GraphicsRow[{S1,S2}],"PDF"];



==> figures/monotonicity.m <==
n=300; m=100; B=10*Table[2Random[]-1,{n},{n}]; A0=Transpose[B].B;
A=A0; Do[A1=Transpose[Delete[Transpose[Delete[A,1]],1]]; A=A1,{m}];
A=A1; Do[A2=Transpose[Delete[Transpose[Delete[A,1]],1]]; A=A2,{m}];
{a,b,c}=PadLeft[{Sort[Eigenvalues[1.0*A0]],
               Sort[Eigenvalues[1.0*A1]],
               Sort[Eigenvalues[1.0*A2]]}];
S=ListPlot[{a,b,c},Joined->True,Filling->Bottom,PlotRange->All];
Export["monotonicity.pdf",S,"PDF"]


